EmphasisChecker: A Tool for Guiding Chart and Caption Emphasis

Recent work has shown that when both the chart and caption emphasize the same aspects of the data, readers tend to remember the doubly-emphasized features as takeaways; when there is a mismatch, readers rely on the chart to form takeaways and can miss information in the caption text. Through a survey of 280 chart-caption pairs in real-world sources (e.g., news media, poll reports, government reports, academic articles, and Tableau Public), we find that captions often do not emphasize the same information in practice, which could limit how effectively readers take away the authors' intended messages. Motivated by the survey findings, we present EmphasisChecker, an interactive tool that highlights visually prominent chart features as well as the features emphasized by the caption text along with any mismatches in the emphasis. The tool implements a time-series prominent feature detector based on the Ramer-Douglas-Peucker algorithm and a text reference extractor that identifies time references and data descriptions in the caption and matches them with chart data. This information enables authors to compare features emphasized by these two modalities, quickly see mismatches, and make necessary revisions. A user study confirms that our tool is both useful and easy to use when authoring charts and captions.

==> anc/supplemental/article-urls.txt <==
News
https://www.bbc.com/news/business-12196322
https://www.bbc.com/news/business-64083802
https://www.bbc.com/news/business-50504151
https://www.bbc.com/news/business-63977963
https://www.bbc.com/news/business-50837114
https://www.bbc.com/news/business-57764601
https://www.bbc.com/news/business-63977120   
https://www.bbc.com/news/business-63960721
https://www.bbc.com/news/explainers-63147101
https://www.bbc.com/news/business-63837368
https://www.bbc.com/news/business-63666760
https://www.bbc.com/news/uk-politics-63656522
https://www.bbc.com/news/world-us-canada-63434894
https://www.bbc.com/news/59402975
https://www.bbc.com/news/uk-politics-63515486
https://www.bbc.com/news/business-63471725
https://www.bbc.com/news/business-63497379
https://www.bbc.com/news/business-63406803
https://www.bbc.com/news/business-63399651
https://www.bbc.com/news/business-63387955
https://www.bbc.com/news/business-63301383
https://www.bbc.com/news/business-63299483
https://www.bbc.com/news/business-63278821
https://www.bbc.com/news/uk-wales-63264229
https://www.bbc.com/news/business-63233078
https://www.bbc.com//news/business-63233078
https://www.bbc.com//news/business-63230001
https://www.bbc.com//news/business-63231132
https://www.bbc.com//news/business-63211743
https://www.bbc.com/news/business-63128436
https://www.bbc.com/news/uk-scotland-63128912
https://www.bbc.com//news/business-63070485
https://www.bbc.com/news/business-63040797
https://www.bbc.com//news/business-63040797
https://www.bbc.com//news/uk-scotland-scotland-business-63038136
https://www.bbc.com//news/business-49179234
https://www.bbc.com//news/business-63009173
https://www.bbc.com//news/business-62991376
https://www.bbc.com//news/business-62923994
https://www.bbc.com//news/business-62562025
https://www.bbc.com//news/business-62432568
https://www.bbc.com//news/business-62233571
https://www.bbc.com//news/business-62005360
https://www.nytimes.com/2022/10/05/business/gasoline-prices.html
https://www.nytimes.com/2022/10/07/business/economy/jobs-report-september.html
https://www.nytimes.com/2022/10/19/business/uk-prices-inflation-september.html
https://www.nytimes.com/2022/10/22/business/dealbook/nathan-anderson-nikola-trial.html
https://www.nytimes.com/2022/10/25/business/europe-gas-prices-winter.html
https://www.nytimes.com/2022/10/26/business/yield-curve-inversion-recession.html
https://www.nytimes.com/2022/10/31/business/economy/eurozone-inflation-gdp.html
https://www.nytimes.com/interactive/2022/10/30/business/economy/russia-trade-ukraine-war.html
https://www.nytimes.com/2022/11/02/business/federal-reserve-interest-rates-inflation.html
https://www.nytimes.com/2022/11/10/business/economy/corporate-bonds-fed-interest-rates.html
https://www.nytimes.com/2022/11/16/business/uk-inflation-october.html
https://www.nytimes.com/2022/12/27/business/economy/labor-shortage-retirees-boomers.html
https://www.nytimes.com/2022/12/30/business/stock-market-2022.html
https://www.nytimes.com/2023/01/03/business/europe-natural-gas-prices.html
https://www.nytimes.com/2023/01/06/business/economy/recession-soft-landing.html
https://www.nytimes.com/2023/01/06/business/economy/jobs-report-december-2022.html
https://www.nytimes.com/2023/01/18/business/bitcoin-price.html
https://www.nytimes.com/2023/01/18/business/uk-inflation.html
https://www.nytimes.com/2023/02/02/technology/meta-stock.html
https://www.nytimes.com/2023/02/02/business/mortgage-rates-housing-market.html
https://www.nytimes.com/2023/02/03/business/economy/jobs-report-january-2023.html
https://www.nytimes.com/2023/02/02/opinion/covid-pandemic-deaths.html
https://www.nytimes.com/2023/02/03/briefing/why-eggs-cost-so-much.html
https://www.nytimes.com/2022/10/21/business/bonds-interest-rates-stocks.html
https://www.nytimes.com/2022/10/25/upshot/gas-prices-biden-midterms.html
https://www.nytimes.com/2022/11/18/business/energy-environment/oil-prices-fall.html
https://www.nytimes.com/2022/11/18/climate/the-population-question.html
https://www.nytimes.com/2022/11/30/world/europe/eurozone-inflation-november.html
https://www.nytimes.com/2022/12/02/opinion/saving-rate-decline-economy.html
https://www.nytimes.com/2022/12/06/opinion/chatgpt-ai-skilled-jobs-automation.html
https://www.nytimes.com/2022/12/14/business/economy/interest-rates-inflation-fed.html
https://www.nytimes.com/2022/12/16/world/europe/russia-central-bank-interest-rate.html
https://www.nytimes.com/2023/01/03/world/europe/germany-inflation.html
https://www.nytimes.com/2023/01/24/opinion/us-debt-deficit-economy.html
https://www.nytimes.com/2023/01/25/opinion/the-fierce-debate-over-managing-oil-prices.html
https://www.nytimes.com/2023/01/31/opinion/stagflation-or-soft-landing-it-depends-who-you-ask.html
https://www.vox.com/policy-and-politics/2023/1/19/23550856/wage-growth-inflation-federal-reserve
https://www.vox.com/policy-and-politics/2023/1/12/23551782/inflation-cpi-consumer-price-index-federal-reserve
https://www.vox.com/recode/2022/11/30/23484001/recession-cost-cutting-return-to-office-software
https://www.vox.com/policy-and-politics/23354658/federal-reserve-interest-rate-increase
https://www.vox.com/22996474/inflation-federal-reserve-nairu-ngdp-powell
https://www.vox.com/22410713/lumber-prices-shortage
https://www.vox.com/policy-and-politics/2020/3/21/21188541/coronavirus-news-recession-economy-unemployment-stock-market-jobs-gdp
https://www.vox.com/policy-and-politics/2020/3/24/21191075/coronavirus-recession-worker-layoffs-unemployment-economy-restaurants-stimulus-bill
https://www.vox.com/world/2020/1/8/21051756/australia-fires-climate-change-coal-politics
https://www.vox.com/2019/9/4/20848911/recession-chart-predicts-yield-curve-video
https://www.vox.com/2019/6/18/18642645/bitcoin-energy-price-renewable-china
https://www.vox.com/policy-and-politics/2019/3/27/18250823/recession-prepare-when-inverted-yield-curve
https://www.vox.com/2019/3/25/18279705/yield-curve-inversion-recession-explained
https://www.vox.com/policy-and-politics/2019/3/12/18261985/trump-boeing-737-max-8-automation-tweet-debunked
https://www.vox.com/2018/12/19/18146352/trump-federal-reserve-interest-rate
https://www.vox.com/2018/8/2/17639762/stock-buybacks-tax-cuts-trump-republicans
https://www.vox.com/2018/5/11/17346006/trump-pharma-speech-stock

Government
https://www.unhcr.org/62a9d1494/global-trends-report-2021
https://www.ilo.org/asia/publications/WCMS_862410/lang--en/index.htm
https://www.ilo.org/wcmsp5/groups/public/---asia/---ro-bangkok/---ilo-hanoi/documents/publication/wcms_822761.pdf
https://www.ilo.org/wcmsp5/groups/public/---asia/---ro-bangkok/documents/publication/wcms_862824.pdf
https://www.ilo.org/wcmsp5/groups/public/---asia/---ro-bangkok/---ilo-colombo/documents/publication/wcms_856157.pdf
https://www.fao.org/3/cb9910en/cb9910en.pdf
https://www.imf.org/en/Blogs/Articles/2023/02/01/latin-america-faces-slowing-growth-and-high-inflation-amid-social-tensions
https://www.imf.org/en/Blogs/Articles/2022/07/13/blog-how-g20-can-respond
https://www.imf.org/en/Blogs/Articles/2020/06/30/blog-reopening-asia-how-the-right-policies-can-help-economic-recovery
https://www.imf.org/en/Blogs/Articles/2014/04/29/centraleasternandsoutheasterneuropesafeguardingtherecoveryasthegloballiquiditytiderecedes
https://www.imf.org/en/Blogs/Articles/2022/07/27/blog-shifting-global-winds-pose-challenges-to-latin-america
https://www.imf.org/en/Blogs/Articles/2021/10/06/blog-ch2-weo-inflation-scares
https://www.imf.org/en/Blogs/Articles/2021/06/24/four-facts-about-soaring-consumer-food-prices
https://www.imf.org/en/Blogs/Articles/2011/09/11/pork-prices-and-chinas-inflation-outlook

Academia
https://www.nature.com/articles/d41586-023-00530-2
https://www.nature.com/articles/d41586-023-00464-9
https://www.nature.com/articles/d41586-022-03792-4
https://www.nature.com/articles/d41586-022-03720-6
https://www.nature.com/articles/d41586-022-03315-1
https://www.nature.com/articles/d41586-022-02777-7
https://www.nature.com/articles/d41586-022-02304-8
https://www.nature.com/articles/d41586-022-02138-4
https://www.nature.com/articles/d41586-022-02109-9
https://www.nature.com/articles/d41586-022-02057-4
https://www.nature.com/articles/d41586-022-02051-w
https://www.nature.com/articles/d41586-022-01989-1
https://www.nature.com/articles/d41586-022-01914-6
https://www.nature.com/articles/d41586-022-01526-0
https://www.nature.com/articles/d41586-022-01519-z
https://www.nature.com/articles/d41586-022-01293-y
https://www.nature.com/articles/d41586-022-01240-x
https://www.nature.com/articles/d41586-022-00791-3
https://www.nature.com/articles/d41586-022-00752-w
https://www.nature.com/articles/d41586-022-00550-4
https://www.nature.com/articles/d41586-022-00561-1
https://www.nature.com/articles/d41586-022-00494-9
https://www.nature.com/articles/d41586-022-00520-w
https://www.nature.com/articles/d41586-022-00438-3
https://www.nature.com/articles/d41586-022-00458-z
https://www.nature.com/articles/d41586-022-00385-z
https://www.nature.com/articles/d41586-022-00312-2
https://www.nature.com/articles/d41586-022-00027-4
https://www.nature.com/articles/d41586-021-03421-6
https://www.nature.com/articles/d41586-021-02222-1
https://www.nature.com/articles/d41586-021-01966-0
https://www.nature.com/articles/d41586-021-01714-4
https://www.nature.com/articles/d41586-021-01680-x
https://www.nature.com/articles/d41586-021-01511-z
https://www.nature.com/articles/d41586-021-01287-2
https://www.nature.com/articles/d41586-021-01287-3
https://www.nature.com/articles/d41586-021-01287-4
https://www.nature.com/articles/d41586-021-01287-5
https://www.nature.com/articles/d41586-021-01287-6
https://www.nature.com/articles/d41586-021-01287-7
https://www.nature.com/articles/d41586-021-01287-8
https://www.nature.com/articles/d41586-021-01287-9
https://www.nature.com/articles/d41586-021-01274-7
https://www.nature.com/articles/d41586-021-01076-x
https://www.nature.com/articles/d41586-021-01071-2
https://www.nature.com/articles/d41586-021-01022-x
https://www.nature.com/articles/d41586-021-01059-y
https://www.nature.com/articles/d41586-021-00996-y
https://www.nature.com/articles/d41586-021-00638-3
https://www.nature.com/articles/d41586-020-03284-3

Research reports
https://www.pewresearch.org/fact-tank/2023/02/09/key-facts-as-india-surpasses-china-as-the-worlds-most-populous-country/
https://www.pewresearch.org/fact-tank/2023/02/07/the-changing-face-of-congress/
https://www.pewresearch.org/fact-tank/2023/01/13/monthly-encounters-with-migrants-at-u-s-mexico-border-remain-near-record-highs/
https://www.pewresearch.org/fact-tank/2022/12/16/key-facts-about-recent-trends-in-global-migration/
https://www.pewresearch.org/fact-tank/2022/12/05/key-facts-about-chinas-declining-population/
https://www.pewresearch.org/fact-tank/2022/12/01/after-declining-early-in-the-covid-19-outbreak-immigrant-naturalizations-in-the-u-s-are-rising-again/
https://www.pewresearch.org/fact-tank/2022/10/31/violent-crime-is-a-key-midterm-voting-issue-but-what-does-the-data-say/
https://www.pewresearch.org/course/public-opinion-polling-basics/
https://www.pewresearch.org/fact-tank/2022/09/27/a-dwindling-number-of-new-u-s-college-graduates-have-a-degree-in-education/
https://www.pewresearch.org/fact-tank/2022/09/23/key-facts-about-u-s-latinos-for-national-hispanic-heritage-month/
https://www.pewresearch.org/fact-tank/2022/09/15/who-is-hispanic/
https://www.pewresearch.org/religion/2022/08/23/indias-sex-ratio-at-birth-begins-to-normalize/
https://www.pewresearch.org/politics/2022/08/09/as-partisan-hostility-grows-signs-of-frustration-with-the-two-party-system/
https://www.pewresearch.org/politics/2022/06/06/americans-views-of-government-decades-of-distrust-enduring-support-for-its-role/
https://www.pewresearch.org/fact-tank/2022/04/05/the-number-of-full-time-statehouse-reporters-at-u-s-newspapers-has-declined-34-since-2014/
https://www.pewresearch.org/fact-tank/2022/03/23/key-facts-about-housing-affordability-in-the-u-s/
https://www.pewresearch.org/politics/2022/03/03/the-changing-political-geography-of-covid-19-over-the-last-two-years/
https://www.pewresearch.org/fact-tank/2022/01/19/recent-surge-in-u-s-drug-overdose-deaths-has-hit-black-men-the-hardest/
https://www.pewresearch.org/fact-tank/2022/01/11/key-facts-about-u-s-immigration-policies-and-bidens-proposed-changes/
https://www.pewresearch.org/fact-tank/2021/12/06/amid-pandemic-international-student-enrollment-at-u-s-universities-fell-15-in-the-2020-21-school-year/
https://www.pewresearch.org/fact-tank/2021/11/09/whats-happening-at-the-u-s-mexico-border-in-7-charts/
https://www.pewresearch.org/fact-tank/2021/11/04/amid-the-pandemic-a-rising-share-of-older-u-s-adults-are-now-retired/
https://www.pewresearch.org/fact-tank/2021/10/27/what-we-know-about-the-increase-in-u-s-murders-in-2020/
https://www.pewresearch.org/fact-tank/2021/10/26/growing-share-of-americans-say-they-want-more-spending-on-police-in-their-area/
https://www.pewresearch.org/politics/2021/09/02/two-decades-later-the-enduring-legacy-of-9-11/
https://www.pewresearch.org/fact-tank/2021/08/16/americas-incarceration-rate-lowest-since-1995/
https://www.pewresearch.org/fact-tank/2021/08/13/congress-is-off-to-a-slow-start-in-2021-much-as-it-has-been-in-previous-years/
https://www.pewresearch.org/fact-tank/2021/08/12/most-americans-have-traveled-abroad-although-differences-among-demographic-groups-are-large/

Community
https://public.tableau.com/app/profile/prathija.thiruppathy/viz/new_covid_19_ver_2/active
https://public.tableau.com/app/profile/marcelo.wise/viz/MasterBOSTONBI/accom
https://public.tableau.com/app/profile/nina5247/viz/Afiliacionesporao-1998-2019/Afiliadosporao
https://public.tableau.com/app/profile/kari.younsi/viz/Assignment1_Tableau_Younsi/BreachesAnnouncementTrend
https://public.tableau.com/app/profile/anil.reddy3164/viz/covidcasesinaprilreachesto2lakhs/covid
https://public.tableau.com/app/profile/ravi.ranjan4794/viz/SpecialistExam-1/delayperflightbetweenfromJune2013comparedwithMay2013
https://public.tableau.com/app/profile/pamela1307/viz/TableauEssentialsLinkedInEducation/DiffAVG
https://public.tableau.com/app/profile/marcos.pe.a/viz/Equipo14_Dashboardcovid19/Evoluciondecasosnuevosdecovid
https://public.tableau.com/app/profile/prathija.thiruppathy/viz/new_covid_19_ver_2/Forecast_new_cases
https://public.tableau.com/app/profile/prathija.thiruppathy/viz/new_covid_19_ver_2/Forecast_new_deaths
https://public.tableau.com/app/profile/vishnu.nair3021/viz/StockMarketAnalysisPriceVariation/HistoricSharePrice
https://public.tableau.com/app/profile/raj.mittal/viz/NewCovidCases_Exercises_1/MonthlyTrendforNewCases
https://public.tableau.com/app/profile/amon1976/viz/UScovidcase/Newcovidcase
https://public.tableau.com/app/profile/pamela1307/viz/TableauEssentialsLinkedInEducation/Planilha4
https://public.tableau.com/app/profile/hnelson/viz/South_VIS/R-valueOutdoorTemperatureandSolarSensorvs_Time
https://public.tableau.com/app/profile/marcelo.wise/viz/MasterBOSTONBI/rating2
https://public.tableau.com/app/profile/marcelo.wise/viz/MasterBOSTONBI/rating
https://public.tableau.com/app/profile/rash3740/viz/covid19indiaanalysisdashboard/Totalcurveofcovid19casesandpercentagecomparisonofcuredvsdeath
https://public.tableau.com/app/profile/ravi.ranjan4794/viz/SpecialistExam-1/USAirwaysdelayed
https://public.tableau.com/app/profile/gopavaram.bavithra.reddy8180/viz/covidvaccinationreport3/vaccinationdeathspostiveratetotaltestsofcovidanalysisdec2020toapril2021 [보류]
https://public.tableau.com/app/profile/kelvin.chester.galman/viz/CarSales2010-2019/YearlyProfit


==> anc/supplemental/user-study/results/charts-captions/cozyJadeChicken2195/baseline_caption.txt <==
The chart represents the Google Searches for \"file for unemployment\" between 2005 and 2020. It has a small rise around 2008-09, probably corresponding to the housing market crash at that time. But it has a staggeringly high rise around March 2020 because of COVID-19 resulting in a huge lay-off of employees.

==> anc/supplemental/user-study/results/charts-captions/cozyJadeChicken2195/baseline_metadata.json <==
{"range": {"x": {"min": "2005-03-11T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 0, "max": 100}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/cozyJadeChicken2195/emphasischecker_caption.txt <==
The chart shows the number of COVID-19 cases in the US for a month between February 13, 2020, to March 13, 2020. The number of cases didn't rise dramatically until March 4, 2020, but within the next 10 days, the number was 20 times higher with a steep curve. The reason is probably the US government delaying its effort to control the rise of COVID-19 cases.

==> anc/supplemental/user-study/results/charts-captions/cozyJadeChicken2195/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2020-02-13T00:00:00.000Z", "max": "2020-03-13T00:00:00.000Z"}, "y": {"min": 0, "max": 2300}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/dancingGreenSquirrel7817/baseline_caption.txt <==
French President Macrons's approval rating fell radically in 2018, reaching 23%, by the end of the December. This is because significant amount of French citizens' were discontented by his policies and the dissatisfaction was expressed as 'the yellow vest moment.'. However, in 2020, his approval rating was recovered during the period of Covid 19 and reached 43%.

==> anc/supplemental/user-study/results/charts-captions/dancingGreenSquirrel7817/baseline_metadata.json <==
{"range": {"x": {"min": "2017-05-01T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 23, "max": 64}}, "size": {"x": 520, "y": 360}}

==> anc/supplemental/user-study/results/charts-captions/dancingGreenSquirrel7817/emphasis_checker_caption.txt <==
The first epidemic started in March 2020, and the number of infected people surged from 594 to 2219 after March 9th. As a result, the entire United states went into lockdown. This seems to be due to the US health authorities' tepid backup. 

==> anc/supplemental/user-study/results/charts-captions/dancingGreenSquirrel7817/emphasis_checker_metadata.json <==
{"range": {"x": {"min": "2020-02-28T00:00:00.000Z", "max": "2020-03-13T00:00:00.000Z"}, "y": {"min": 0, "max": 2400}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/laughingAmethystToad7854/baseline_caption.txt <==
This chart indicates the number of inbound tourists to Japan between 1990 and 2017. Since 1990, the number of inbound tourists is continuously increasing until 2017. However, the increasing rate of the number of inbound tourists sharply increased from 2011, and this tendency is maintained until 2017. 

==> anc/supplemental/user-study/results/charts-captions/laughingAmethystToad7854/baseline_metadata.json <==
{"range": {"x": {"min": "1990-01-01T00:00:00.000Z", "max": "2017-01-01T00:00:00.000Z"}, "y": {"min": 2000000, "max": 29000000}}, "size": {"x": 530, "y": 370}}

==> anc/supplemental/user-study/results/charts-captions/laughingAmethystToad7854/emphasischecker_caption.txt <==
This chart is showing North Korea's GDP per capita between 1950 and 2016. From 1950, North Korea's GDP increased quite rapidly until 1985. However, from 1985, North Korea's GDP started to decrease until 1997. Since 1987, North Korea's GDP is slowly increasing until 2016.

==> anc/supplemental/user-study/results/charts-captions/laughingAmethystToad7854/emphasischecker_metadata.json <==
{"range": {"x": {"min": "1950-01-01T00:00:00.000Z", "max": "2016-01-01T00:00:00.000Z"}, "y": {"min": 600, "max": 3100}}, "size": {"x": 560, "y": 460}}

==> anc/supplemental/user-study/results/charts-captions/laughingBlueChicken1891/baseline_caption.txt <==
The graphs shows the ratio of democrats who said climate change is a major threat from 2009-01-01 to 2020-01-01. The ratio decreased slightly from 61% to 58% from 2009 to 2013. Even that ratio reached its minimum in 2013 but over than half of democrats thoughts the climate change is a major threat. After 2013, drastic increase of ratio occurred and the percentage of democrats reached 88% in 2020.

==> anc/supplemental/user-study/results/charts-captions/laughingBlueChicken1891/baseline_metadata.json <==
{"range": {"x": {"min": "2009-01-01T00:00:00.000Z", "max": "2020-01-01T00:00:00.000Z"}, "y": {"min": 57, "max": 88}}, "size": {"x": 600, "y": 600}}

==> anc/supplemental/user-study/results/charts-captions/laughingBlueChicken1891/emphasischecker_caption.txt <==
This graph shows the weekly U.S. filed production of crude oil from 2006 to 2020. The production amount was nearly constant from 2006 to 2012 but it starts to increase around 1000 Barrels per day/one year from 2011 to 2015. The trend was reversed at 2015, but it starts to increase again in 2016 and showed nearly similar inclination with the previous growth from 2011 to 2015.

==> anc/supplemental/user-study/results/charts-captions/laughingBlueChicken1891/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2006-02-22T00:00:00.000Z", "max": "2020-02-28T00:00:00.000Z"}, "y": {"min": 3800, "max": 13300}}, "size": {"x": 600, "y": 600}}

==> anc/supplemental/user-study/results/charts-captions/meowingJadePanda3042/baseline_caption.txt <==
From 2013, the percentage of Democrats who believe 'climate change is a major threat' continously increased. Starting from 58.0%p on Jan 2013, now 88.0%p of Democrats say that climate change is a major threat. The interesting point is that the value actually decreased from 2009 to 2012. After 2013, the percentage value rapidly increased except some frozen points from 2017 to 2019; even though the percentage itself was super-high during that period.

==> anc/supplemental/user-study/results/charts-captions/meowingJadePanda3042/baseline_metadata.json <==
{"range": {"x": {"min": "2009-01-01T00:00:00.000Z", "max": "2020-01-01T00:00:00.000Z"}, "y": {"min": 35, "max": 103}}, "size": {"x": 540, "y": 540}}

==> anc/supplemental/user-study/results/charts-captions/meowingJadePanda3042/emphasischecker_caption.txt <==
On Mar 01, 2020, president Macron's approval rate hit its peak after Dec 01, 2018 which was the lowest approval rate during his presidency. Starting from June of 2017 which was the start of his presidency, the approval rate continuously declined until Dec 2018 except the last quarter of 2017. However, the approval rate increased from Dec 2018 even though there had been a slight decrease of his approval rate from Dec 2019 to Jan 2020. The most rapid increase of the approval rate took place from February to March of 2020; the approval rate increased from 32.0%p to 43.0%p only in a month.

==> anc/supplemental/user-study/results/charts-captions/meowingJadePanda3042/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2017-05-01T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 20, "max": 80}}, "size": {"x": 500, "y": 500}}

==> anc/supplemental/user-study/results/charts-captions/runningPearlRabbit1889/baseline_caption.txt <==
This graph plots the number of ICE arrests yearly from 2009 to 2019. There was the highest number of ICE arrests (297900) in 2009, and the number rapidly decreases until 2016 to 110100. Then, it slightly increases back since then.

==> anc/supplemental/user-study/results/charts-captions/runningPearlRabbit1889/baseline_metadata.json <==
{"range": {"x": {"min": "2009-01-01T00:00:00.000Z", "max": "2018-04-01T00:00:00.000Z"}, "y": {"min": 110000, "max": 300000}}, "size": {"x": 530, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/runningPearlRabbit1889/emphasischecker_caption.txt <==
This chart shows median single-family home prices in King County from 2005 to 2016 in a monthly manner. The median price rapidly increases from January 2015 to March 2018. After the peak occurs in March 2008 at the price of 450k USD, it decreases until May 2012 to the price of 300K USD. It then increases back until December 2015 to the maximum price of 487K USD.

==> anc/supplemental/user-study/results/charts-captions/runningPearlRabbit1889/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2005-01-01T00:00:00.000Z", "max": "2015-12-22T00:00:00.000Z"}, "y": {"min": 290000, "max": 500000}}, "size": {"x": 500, "y": 390}}

==> anc/supplemental/user-study/results/charts-captions/shoutingBrownPelican6927/baseline_caption.txt <==
The chart shows the number of ICE arrests in America between 2009 and 2019. Since 2009, the number of arrests has been decreased significantly until 2016. The number of arrests showed minimum in 2016.


==> anc/supplemental/user-study/results/charts-captions/shoutingBrownPelican6927/baseline_metadata.json <==
{"range": {"x": {"min": "2009-01-01T00:00:00.000Z", "max": "2019-01-01T00:00:00.000Z"}, "y": {"min": 110000, "max": 300000}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/shoutingBrownPelican6927/emphasischecker_caption.txt <==
The chart shows the number of Google Searches for \"file for unemployment\" since 2004. It is consistent until 2020, but increases drastically since February 2020.

==> anc/supplemental/user-study/results/charts-captions/shoutingBrownPelican6927/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2004-01-01T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 0, "max": 100}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/singingObsidianCat4035/baseline_caption.txt <==
The number of inbound tourists increased steadily from 1990 to 2008, and there was a slight decrease between 2008 and 2009. The most prominent part of this graph is the increase starting from 2011. The number of inbound tourists started to increase dramatically from 2011. The graph reached its local bottom in 2009 and 2011. Once it started to increase on 2011, it didn’t show a decrease never again until 2019.

==> anc/supplemental/user-study/results/charts-captions/singingObsidianCat4035/baseline_metadata.json <==
{"range": {"x": {"min": "1990-01-01T00:00:00.000Z", "max": "2017-01-01T00:00:00.000Z"}, "y": {"min": 3000000, "max": 29000000}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/singingObsidianCat4035/emphasischecker_caption.txt <==
The US unauthorized immigrants steadily increased from 1990 to 2007. 

After reaching a peak of 12.2M on Jan 2007, the number of immigrants showed a slight decrease.

The decreasing trends continued until 2017 without any dramatic change.

==> anc/supplemental/user-study/results/charts-captions/singingObsidianCat4035/emphasischecker_metadata.json <==
{"range": {"x": {"min": "1990-01-01T00:00:00.000Z", "max": "2017-01-01T00:00:00.000Z"}, "y": {"min": 5.5, "max": 13.9}}, "size": {"x": 280, "y": 450}}

==> anc/supplemental/user-study/results/charts-captions/smilingAmethystDog3116/baseline_caption.txt <==
This chart shows the percentage of eligible voters in US who are Latino from year 2000 to 2020. As we can see that the percentage is almost linearly rising, so this means that the population of Latinos is getting higher. 

==> anc/supplemental/user-study/results/charts-captions/smilingAmethystDog3116/baseline_metadata.json <==
{"range": {"x": {"min": "2000-01-01T00:00:00.000Z", "max": "2020-01-01T00:00:00.000Z"}, "y": {"min": 6.3, "max": 15.2}}, "size": {"x": 510, "y": 380}}

==> anc/supplemental/user-study/results/charts-captions/smilingAmethystDog3116/emphasischecker_caption.txt <==
The chart shows us the number of inbound tourist into japan from year 1990 to 2017. We can see that the number of inbound tourist rise dramatically from 2011. This rise was because of tourism policy change by the new government headed by Abe, which made the travelling to japan easier and cheaper. Another time at which the graph started rise was from 2002 to 2008. That was possibly due to FIFA world cup organized by Japan and Korea.

==> anc/supplemental/user-study/results/charts-captions/smilingAmethystDog3116/emphasischecker_metadata.json <==
{"range": {"x": {"min": "1990-01-01T00:00:00.000Z", "max": "2017-01-01T00:00:00.000Z"}, "y": {"min": 3000000, "max": 29000000}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/swimmingGreenCow5693/baseline_caption.txt <==
The given chart describes the relation between the date and inbound tourists in Japan from 1990 to 2017. Overall, it is apparently clear that the graph has a growing trend since the beginning. After some fluctuation between 2008 and 2011, the sharp rise is seen until the end of the period. The potential reasons for such trend might be the availability of workspace and popularity gain of Japan from 2011. 

==> anc/supplemental/user-study/results/charts-captions/swimmingGreenCow5693/baseline_metadata.json <==
{"range": {"x": {"min": "1990-01-01T00:00:00.000Z", "max": "2017-01-01T00:00:00.000Z"}, "y": {"min": 3000000, "max": 29000000}}, "size": {"x": 560, "y": 490}}

==> anc/supplemental/user-study/results/charts-captions/swimmingGreenCow5693/emphasischecker_caption.txt <==
The graph depicts the Google Searches for "file for unemployment" through the period between 2004 and 2020. Overall, the graph was stable during the whole period until it experiences the sharp rise in February of 2020, which comprises a tenfold increase in searches, which is a potential consequence of COVID pandemic. 

==> anc/supplemental/user-study/results/charts-captions/swimmingGreenCow5693/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2004-01-01T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 0, "max": 100}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/writingGoldParrot4215/baseline_caption.txt <==
While the percent change in Democrats who stated that climate change is a major threat was steadily declining from 2009 to 2013, it began rapidly increasing after 2013 and was the highest in 2019. 

==> anc/supplemental/user-study/results/charts-captions/writingGoldParrot4215/baseline_metadata.json <==
{"range": {"x": {"min": "2009-01-01T00:00:00.000Z", "max": "2020-01-01T00:00:00.000Z"}, "y": {"min": 58, "max": 88}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/writingGoldParrot4215/emphasischecker_caption.txt <==
The median single-family home prices in King County has increased since 2005 and peaked around March 2008. Due to the financial crisis the housing price drastically fell until May 2012. After this, it has increased. 

==> anc/supplemental/user-study/results/charts-captions/writingGoldParrot4215/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2005-01-01T00:00:00.000Z", "max": "2015-12-22T00:00:00.000Z"}, "y": {"min": 280000, "max": 490000}}, "size": {"x": 500, "y": 350}}

==> anc/supplemental/user-study/results/charts-captions/yellingPlatinumOtter8110/baseline_caption.txt <==
The searches are changing periodically and a big change happened in 2009. Before 2009, searches were going up slightly. After 2009, the searches are still changing up and down. The tendency is going downward.

==> anc/supplemental/user-study/results/charts-captions/yellingPlatinumOtter8110/baseline_metadata.json <==
{"range": {"x": {"min": "2004-01-01T00:00:00.000Z", "max": "2020-03-01T00:00:00.000Z"}, "y": {"min": 0, "max": 20}}, "size": {"x": 500, "y": 380}}

==> anc/supplemental/user-study/results/charts-captions/yellingPlatinumOtter8110/emphasischecker_caption.txt <==
The tendency of entire ratio is decreasing. There is big decrease between 2008 and 2010. After 2010, the ratio is going upward. In February of 2020, the tendency changed. It diminishes largely.

==> anc/supplemental/user-study/results/charts-captions/yellingPlatinumOtter8110/emphasischecker_metadata.json <==
{"range": {"x": {"min": "2006-01-01T00:00:00.000Z", "max": "2012-05-14T00:00:00.000Z"}, "y": {"min": 51, "max": 65}}, "size": {"x": 500, "y": 350}}
